The clustering of galaxies in the SDSS-III Baryon Oscillation Spectroscopic Survey: RSD measurement from the LOS-dependent power spectrum of DR12 BOSS galaxies

We measure and analyse the clustering of the Baryon Oscillation Spectroscopic Survey (BOSS) relative to the line-of-sight (LOS), for LOWZ and CMASS galaxy samples drawn from the final Data Release 12 (DR12). The LOWZ sample contains 361\,762 galaxies with an effective redshift of $z_{\rm lowz}=0.32$, and the CMASS sample 777\,202 galaxies with an effective redshift of $z_{\rm cmass}=0.57$. From the power spectrum monopole and quadrupole moments around the LOS, we measure the growth of structure parameter $f$ times the amplitude of dark matter density fluctuations $\sigma_8$ by modeling the Redshift-Space Distortion signal. When the geometrical Alcock-Paczynski effect is also constrained from the same data, we find joint constraints on $f\sigma_8$, the product of the Hubble constant and the comoving sound horizon at the baryon drag epoch $H(z)r_s(z_d)$, and the angular distance parameter divided by the sound horizon $D_A(z)/r_s(z_d)$. We find $f(z_{\rm lowz})\sigma_8(z_{\rm lowz})=0.394\pm0.062$, $D_A(z_{\rm lowz})/r_s(z_d)=6.35\pm0.19$, $H(z_{\rm lowz})r_s(z_d)=(11.41\pm 0.56)\,{10^3\rm km}s^{-1}$ for the LOWZ sample, and $f(z_{\rm cmass})\sigma_8(z_{\rm cmass})=0.444\pm0.038$, $D_A(z_{\rm cmass})/r_s(z_d)=9.42\pm0.15$, $H(z_{\rm cmass})r_s(z_d)=(13.92 \pm 0.44)\, {10^3\rm km}s^{-1}$ for the CMASS sample. We find general agreement with previous BOSS DR11 measurements. Assuming the Hubble parameter and angular distance parameter are fixed at fiducial $\Lambda$CDM values, we find $f(z_{\rm lowz})\sigma_8(z_{\rm lowz})=0.485\pm0.044$ and $f(z_{\rm cmass})\sigma_8(z_{\rm cmass})=0.436\pm0.022$ for the LOWZ and CMASS samples, respectively.

==> plots/covariance_cmass_ratio/main.c <==
#include <math.h>
#include <stdio.h>
#include <stdlib.h>

int main()
{
	double qpm,patchy;
	int N=72;
	int i,j;
	FILE *f,*g,*h;
	
	f=fopen("../covariance_cmass/covariance2_g1024_range.txt","r");
	g=fopen("../covariance_cmass_patchy/covariance2_g1024_range.txt","r");
    h=fopen("covariance2_g1024_range.txt","w");
	for(i=0;i<N;i++)
	{
	for(j=0; j<N; j++)
	{
		fscanf(f,"%lf\t",&qpm);
		fscanf(g,"%lf\t",&patchy);
		fprintf(h,"%lf\t",qpm/patchy-1);
		
	}	
		fscanf(f,"\n");
		fscanf(g,"\n");
		fprintf(h,"\n");
		
		
	
	}
	fclose(f);
	fclose(g);
	fclose(h);
	return 0;
}


==> plots/covariance_lowz_ratio/main.c <==
#include <math.h>
#include <stdio.h>
#include <stdlib.h>

int main()
{
	double qpm,patchy;
	int N=80;
	int i,j;
	FILE *f,*g,*h;
	
	f=fopen("../covariance_lowz/covariance2_g1024_range.txt","r");
	g=fopen("../covariance_lowz_patchy/covariance2_g1024_range.txt","r");
    h=fopen("covariance2_g1024_range.txt","w");
	for(i=0;i<N;i++)
	{
	for(j=0; j<N; j++)
	{
		fscanf(f,"%lf\t",&qpm);
		fscanf(g,"%lf\t",&patchy);
		fprintf(h,"%lf\t",qpm/patchy-1);
		
	}	
		fscanf(f,"\n");
		fscanf(g,"\n");
		fprintf(h,"\n");
		
		
	
	}
	fclose(f);
	fclose(g);
	fclose(h);
	return 0;
}

